The Effective Gravitational Field of the Ball in Association Football

In association football, collective player motion is organized around the ball. We ask whether this many-agent motion can be described by an effective field analogous to gravitational attraction, emphasizing that the measured quantity is a radial drift velocity, as in overdamped dynamics, rather than a Newtonian acceleration. Using public tracking data from ten matches, we characterize this radial drift velocity through the distance-dependent mean D(r) and the ball-position-dependent field K(x,y). After excluding restarts and other constrained phases of play, both goalkeepers, the player nearest to the ball, and small player-ball separations, a persistent inward drift velocity remains, with a global mean of about 0.9 m/s. The distance dependence is not described by an inverse power of r: D(r) decreases at short range and then forms a broad plateau that persists to the largest measured separations. The mean K(x,y) is positive over most of the pitch, with a central depression about 15 percent below the non-goalmouth average and stronger suppression near the goalmouths, where the mean drift velocity becomes slightly negative, corresponding to weak effective repulsion. The role-resolved D(r) shows a pronounced defender minimum near 12 m and a pronounced attacker maximum near 60 m, whereas only defenders produce effective repulsion near the goals in K(x,y). These results show that football tracking data can reveal simple effective laws of active many-body motion while retaining clear signatures of player role and pitch geometry.

==> anc/GAME_10_stoppage_windows.csv <==
exclude_start_ts,exclude_end_ts,duration_s,exclude_start_utc,exclude_end_utc
1668187868.98,1668187881.98,13.0,2022-11-11T17:31:08.980000+00:00,2022-11-11T17:31:21.980000+00:00
1668187893.619,1668187923.956,30.337000131607056,2022-11-11T17:31:33.619000+00:00,2022-11-11T17:32:03.956000+00:00
1668187953.996,1668188023.027,69.03099989891052,2022-11-11T17:32:33.996000+00:00,2022-11-11T17:33:43.027000+00:00
1668188099.012,1668188117.068,18.055999994277958,2022-11-11T17:34:59.012000+00:00,2022-11-11T17:35:17.068000+00:00
1668188204.445,1668188293.063,88.61800003051758,2022-11-11T17:36:44.445000+00:00,2022-11-11T17:38:13.063000+00:00
1668188331.271,1668188365.047,33.776000022888184,2022-11-11T17:38:51.271000+00:00,2022-11-11T17:39:25.047000+00:00
1668188391.824,1668188438.584,46.76000022888184,2022-11-11T17:39:51.824000+00:00,2022-11-11T17:40:38.584000+00:00
1668188466.161,1668188495.433,29.2720000743866,2022-11-11T17:41:06.161000+00:00,2022-11-11T17:41:35.433000+00:00
1668188505.265,1668188573.506,68.2409999370575,2022-11-11T17:41:45.265000+00:00,2022-11-11T17:42:53.506000+00:00
1668188634.363,1668188650.006,15.64300012588501,2022-11-11T17:43:54.363000+00:00,2022-11-11T17:44:10.006000+00:00
1668188720.021,1668188733.021,13.0,2022-11-11T17:45:20.021000+00:00,2022-11-11T17:45:33.021000+00:00
1668188757.957,1668188789.66,31.70300006866455,2022-11-11T17:45:57.957000+00:00,2022-11-11T17:46:29.660000+00:00
1668188878.989,1668188899.24,20.250999927520752,2022-11-11T17:47:58.989000+00:00,2022-11-11T17:48:19.240000+00:00
1668188918.318,1668188954.897,36.5789999961853,2022-11-11T17:48:38.318000+00:00,2022-11-11T17:49:14.897000+00:00
1668188992.303,1668189034.2,41.8970000743866,2022-11-11T17:49:52.303000+00:00,2022-11-11T17:50:34.200000+00:00
1668189053.497,1668189081.664,28.16700005531311,2022-11-11T17:50:53.497000+00:00,2022-11-11T17:51:21.664000+00:00
1668189124.88,1668189184.154,59.2739999294281,2022-11-11T17:52:04.880000+00:00,2022-11-11T17:53:04.154000+00:00
1668189230.204,1668189263.676,33.47200012207031,2022-11-11T17:53:50.204000+00:00,2022-11-11T17:54:23.676000+00:00
1668189432.701,1668189449.016,16.31500005722046,2022-11-11T17:57:12.701000+00:00,2022-11-11T17:57:29.016000+00:00
1668189487.966,1668189521.087,33.120999813079834,2022-11-11T17:58:07.966000+00:00,2022-11-11T17:58:41.087000+00:00
1668189545.847,1668189602.48,56.63300013542175,2022-11-11T17:59:05.847000+00:00,2022-11-11T18:00:02.480000+00:00
1668189609.103,1668189640.432,31.328999996185303,2022-11-11T18:00:09.103000+00:00,2022-11-11T18:00:40.432000+00:00
1668189690.929,1668189721.993,31.064000129699707,2022-11-11T18:01:30.929000+00:00,2022-11-11T18:02:01.993000+00:00
1668189729.313,1668189756.433,27.12000012397766,2022-11-11T18:02:09.313000+00:00,2022-11-11T18:02:36.433000+00:00
1668189798.026,1668189821.33,23.30399990081787,2022-11-11T18:03:18.026000+00:00,2022-11-11T18:03:41.330000+00:00
1668189851.931,1668189872.981,21.049999952316284,2022-11-11T18:04:11.931000+00:00,2022-11-11T18:04:32.981000+00:00
1668189979.588,1668190024.525,44.93700003623962,2022-11-11T18:06:19.588000+00:00,2022-11-11T18:07:04.525000+00:00
1668190033.173,1668190062.165,28.991999864578247,2022-11-11T18:07:13.173000+00:00,2022-11-11T18:07:42.165000+00:00
1668190141.314,1668190168.664,27.350000143051147,2022-11-11T18:09:01.314000+00:00,2022-11-11T18:09:28.664000+00:00
1668190205.64,1668190236.688,31.0479998588562,2022-11-11T18:10:05.640000+00:00,2022-11-11T18:10:36.688000+00:00
1668190244.376,1668190258.52,14.144000053405762,2022-11-11T18:10:44.376000+00:00,2022-11-11T18:10:58.520000+00:00
1668190288.395,1668190362.65,74.25500011444092,2022-11-11T18:11:28.395000+00:00,2022-11-11T18:12:42.650000+00:00
1668190384.882,1668190432.563,47.680999994277954,2022-11-11T18:13:04.882000+00:00,2022-11-11T18:13:52.563000+00:00
1668190471.923,1668190504.164,32.240999937057495,2022-11-11T18:14:31.923000+00:00,2022-11-11T18:15:04.164000+00:00
1668190512.71,1668190606.65,93.94000005722046,2022-11-11T18:15:12.710000+00:00,2022-11-11T18:16:46.650000+00:00
1668191508.46,1668191530.029,21.56900000572205,2022-11-11T18:31:48.460000+00:00,2022-11-11T18:32:10.029000+00:00
1668191600.02,1668191613.02,13.0,2022-11-11T18:33:20.020000+00:00,2022-11-11T18:33:33.020000+00:00
1668191654.351,1668191684.263,29.911999940872192,2022-11-11T18:34:14.351000+00:00,2022-11-11T18:34:44.263000+00:00
1668191690.416,1668191724.08,33.664000034332275,2022-11-11T18:34:50.416000+00:00,2022-11-11T18:35:24.080000+00:00
1668191740.591,1668191776.161,35.5699999332428,2022-11-11T18:35:40.591000+00:00,2022-11-11T18:36:16.161000+00:00
1668191823.586,1668191858.011,34.424999952316284,2022-11-11T18:37:03.586000+00:00,2022-11-11T18:37:38.011000+00:00
1668191874.714,1668191910.8,36.085999965667725,2022-11-11T18:37:54.714000+00:00,2022-11-11T18:38:30.800000+00:00
1668191950.853,1668191963.853,13.0,2022-11-11T18:39:10.853000+00:00,2022-11-11T18:39:23.853000+00:00
1668191983.844,1668192062.55,78.7059998512268,2022-11-11T18:39:43.844000+00:00,2022-11-11T18:41:02.550000+00:00
1668192072.981,1668192090.615,17.634000062942505,2022-11-11T18:41:12.981000+00:00,2022-11-11T18:41:30.615000+00:00
1668192099.903,1668192154.31,54.40699982643128,2022-11-11T18:41:39.903000+00:00,2022-11-11T18:42:34.310000+00:00
1668192162.975,1668192192.055,29.080000162124637,2022-11-11T18:42:42.975000+00:00,2022-11-11T18:43:12.055000+00:00
1668192245.785,1668192274.928,29.14299988746643,2022-11-11T18:44:05.785000+00:00,2022-11-11T18:44:34.928000+00:00
1668192291.266,1668192306.649,15.382999897003174,2022-11-11T18:44:51.266000+00:00,2022-11-11T18:45:06.649000+00:00
1668192361.28,1668192394.529,33.24900007247925,2022-11-11T18:46:01.280000+00:00,2022-11-11T18:46:34.529000+00:00
1668192514.548,1668192534.933,20.384999990463257,2022-11-11T18:48:34.548000+00:00,2022-11-11T18:48:54.933000+00:00
1668192614.517,1668192659.47,44.95300006866455,2022-11-11T18:50:14.517000+00:00,2022-11-11T18:50:59.470000+00:00
1668192816.225,1668192854.217,37.992000102996826,2022-11-11T18:53:36.225000+00:00,2022-11-11T18:54:14.217000+00:00
1668192859.961,1668192880.826,20.865000009536743,2022-11-11T18:54:19.961000+00:00,2022-11-11T18:54:40.826000+00:00
1668192950.354,1668192975.18,24.825999975204468,2022-11-11T18:55:50.354000+00:00,2022-11-11T18:56:15.180000+00:00
1668193055.949,1668193082.0,26.05100011825561,2022-11-11T18:57:35.949000+00:00,2022-11-11T18:58:02+00:00
1668193126.344,1668193192.974,66.62999987602234,2022-11-11T18:58:46.344000+00:00,2022-11-11T18:59:52.974000+00:00
1668193233.367,1668193253.727,20.359999895095825,2022-11-11T19:00:33.367000+00:00,2022-11-11T19:00:53.727000+00:00
1668193265.247,1668193284.658,19.41100001335144,2022-11-11T19:01:05.247000+00:00,2022-11-11T19:01:24.658000+00:00
1668193301.658,1668193366.746,65.08800005912781,2022-11-11T19:01:41.658000+00:00,2022-11-11T19:02:46.746000+00:00
1668193380.114,1668193481.4,101.28600001335144,2022-11-11T19:03:00.114000+00:00,2022-11-11T19:04:41.400000+00:00
1668193490.675,1668193510.651,19.9760000705719,2022-11-11T19:04:50.675000+00:00,2022-11-11T19:05:10.651000+00:00
1668193578.396,1668193666.52,88.12400007247925,2022-11-11T19:06:18.396000+00:00,2022-11-11T19:07:46.520000+00:00
1668193682.454,1668193760.047,77.59299993515015,2022-11-11T19:08:02.454000+00:00,2022-11-11T19:09:20.047000+00:00
1668193772.2,1668193820.712,48.51199984550476,2022-11-11T19:09:32.200000+00:00,2022-11-11T19:10:20.712000+00:00
1668193842.72,1668193881.928,39.20799994468689,2022-11-11T19:10:42.720000+00:00,2022-11-11T19:11:21.928000+00:00
1668193915.921,1668194006.114,90.1930000782013,2022-11-11T19:11:55.921000+00:00,2022-11-11T19:13:26.114000+00:00
1668194032.635,1668194091.388,58.75300002098084,2022-11-11T19:13:52.635000+00:00,2022-11-11T19:14:51.388000+00:00
1668194096.603,1668194343.912,247.3090000152588,2022-11-11T19:14:56.603000+00:00,2022-11-11T19:19:03.912000+00:00
1668194359.672,1668194391.137,31.46500015258789,2022-11-11T19:19:19.672000+00:00,2022-11-11T19:19:51.137000+00:00
1668194406.017,1668194423.234,17.217000007629395,2022-11-11T19:20:06.017000+00:00,2022-11-11T19:20:23.234000+00:00
1668194459.154,1668194521.16,62.00600004196167,2022-11-11T19:20:59.154000+00:00,2022-11-11T19:22:01.160000+00:00
1668194528.869,1668194546.59,17.72099995613098,2022-11-11T19:22:08.869000+00:00,2022-11-11T19:22:26.590000+00:00
1668194558.24,1668194663.36,105.11999988555908,2022-11-11T19:22:38.240000+00:00,2022-11-11T19:24:23.360000+00:00
1668194728.7,1668194741.7,13.0,2022-11-11T19:25:28.700000+00:00,2022-11-11T19:25:41.700000+00:00


==> anc/GAME_1_stoppage_windows.csv <==
Period,window_start_s,window_end_s
1,0.0,10.04
1,51.96,64.96000000000001
1,82.72,95.72
1,144.0,157.0
1,160.72,185.44
1,187.04,212.28
1,233.92,246.92
1,307.12,320.12
1,336.28,378.6
1,382.36,395.36
1,412.48,425.48
1,460.44,473.44
1,478.32,491.32
1,502.44,515.44
1,552.44,565.44
1,579.96,592.96
1,624.6,646.68
1,655.84,668.84
1,688.04,702.64
1,725.12,740.8
1,781.64,794.64
1,802.84,815.84
1,872.44,885.44
1,900.12,913.12
1,979.24,992.24
1,996.2,1013.48
1,1016.04,1038.2
1,1058.76,1074.32
1,1086.88,1099.88
1,1140.44,1161.52
1,1177.68,1190.68
1,1211.72,1224.72
1,1244.6,1257.6
1,1273.04,1286.04
1,1290.52,1303.52
1,1311.16,1324.16
1,1342.8,1376.44
1,1420.68,1433.68
1,1453.56,1485.2
1,1522.68,1535.68
1,1536.12,1549.12
1,1696.04,1718.72
1,1721.52,1734.52
1,1767.8,1780.8
1,1791.52,1817.04
1,1830.4,1850.04
1,1856.4,1870.44
1,1882.84,1895.84
1,1928.28,1946.16
1,1965.92,1978.92
1,2016.72,2029.72
1,2040.28,2068.44
1,2090.6,2103.6
1,2127.76,2140.76
1,2148.04,2161.04
1,2168.52,2181.52
1,2231.32,2244.32
1,2254.0,2267.0
1,2269.4,2282.4
1,2297.36,2316.72
1,2400.24,2413.24
1,2458.2,2471.2
1,2504.24,2521.68
1,2536.08,2558.72
1,2646.8,2659.8
1,2665.08,2686.04
1,2792.92,2805.92
2,2882.4,2895.4
2,2933.36,2975.2
2,3049.04,3062.04
2,3077.44,3091.92
2,3100.28,3113.28
2,3140.76,3153.76
2,3169.2,3182.2
2,3184.08,3197.08
2,3260.0,3273.0
2,3292.76,3305.76
2,3312.2,3325.2
2,3359.12,3372.12
2,3372.96,3385.96
2,3393.8,3406.8
2,3432.28,3445.28
2,3470.68,3483.68
2,3493.44,3508.8
2,3548.68,3566.48
2,3567.8,3580.8
2,3665.2,3678.2
2,3679.88,3692.88
2,3739.68,3752.68
2,3841.24,3867.32
2,3886.36,3899.36
2,3919.76,3941.92
2,4023.12,4036.12
2,4058.36,4071.36
2,4097.92,4110.92
2,4127.48,4152.0
2,4238.36,4251.36
2,4287.52,4300.52
2,4397.04,4410.04
2,4528.52,4541.52
2,4561.52,4574.52
2,4580.64,4593.64
2,4753.44,4766.44
2,4804.96,4817.96
2,4865.16,4878.16
2,4913.92,4941.28
2,4987.2,5000.2
2,5021.88,5048.12
2,5068.08,5081.08
2,5130.96,5153.84
2,5166.12,5179.12
2,5312.0,5325.0
2,5326.52,5339.52
2,5358.64,5371.64
2,5400.4,5413.4
2,5485.44,5500.52
2,5538.56,5551.56
2,5562.32,5575.32
2,5579.72,5592.72
2,5599.28,5612.28
2,5633.48,5655.48
2,5658.64,5671.64
2,5687.36,5710.64
2,5741.88,5754.88


==> anc/GAME_2_stoppage_windows.csv <==
Period,window_start_s,window_end_s
1,0.0,12.04
1,17.16,36.88
1,173.76,186.76
1,240.96,264.16
1,279.84,292.84
1,322.92,335.92
1,339.6,358.8
1,393.76,406.76
1,415.52,438.6
1,549.04,562.04
1,578.84,603.76
1,605.48,627.96
1,737.84,750.84
1,776.4,789.4
1,862.48,875.48
1,903.48,927.04
1,1024.32,1046.72
1,1056.72,1069.72
1,1081.2,1103.8
1,1116.76,1129.76
1,1138.88,1156.0
1,1190.8,1203.8
1,1212.6,1225.6
1,1260.12,1281.4
1,1311.08,1324.08
1,1349.12,1362.12
1,1437.88,1471.52
1,1486.64,1508.32
1,1528.48,1554.36
1,1561.96,1613.28
1,1659.48,1683.8
1,1689.12,1710.28
1,1711.28,1735.52
1,1737.68,1750.68
1,1784.28,1821.6
1,1828.64,1848.68
1,1944.96,1957.96
1,1984.28,2003.24
1,2077.0,2090.0
1,2175.88,2188.88
1,2240.16,2253.16
1,2292.92,2305.92
1,2316.04,2339.52
1,2399.68,2412.68
1,2429.08,2442.08
1,2498.96,2519.48
1,2531.48,2544.48
1,2679.68,2692.68
2,2716.68,2729.68
2,2733.64,2769.24
2,2792.48,2805.48
2,2814.72,2857.0
2,2858.32,2871.32
2,2872.72,2885.72
2,2911.2,2935.32
2,3017.92,3038.96
2,3076.28,3089.28
2,3108.08,3132.92
2,3161.16,3184.44
2,3245.8,3258.8
2,3293.0,3306.0
2,3366.04,3389.16
2,3416.56,3431.72
2,3438.44,3457.64
2,3485.2,3498.2
2,3526.92,3539.92
2,3566.88,3581.48
2,3604.84,3617.84
2,3633.52,3646.52
2,3654.04,3667.04
2,3671.28,3684.28
2,3781.76,3794.76
2,3832.48,3845.48
2,3872.92,3885.92
2,3894.16,3907.16
2,3908.0,3921.0
2,3943.72,3967.6
2,3999.96,4017.72
2,4096.64,4109.64
2,4124.64,4137.64
2,4181.88,4211.68
2,4258.2,4311.92
2,4329.48,4349.24
2,4364.96,4377.96
2,4379.04,4397.6
2,4434.56,4464.72
2,4532.04,4545.04
2,4597.36,4610.36
2,4666.08,4679.08
2,4685.72,4698.72
2,4740.64,4753.64
2,4763.72,4776.72
2,4810.24,4823.24
2,4913.72,4947.0
2,4970.44,4983.44
2,5055.24,5075.28
2,5131.4,5144.4
2,5147.28,5160.28
2,5193.88,5222.76
2,5224.92,5249.28
2,5299.8,5312.8
2,5340.08,5360.24
2,5439.4,5452.4
2,5494.16,5507.16
2,5527.0,5547.8
2,5592.64,5605.64
2,5607.6,5620.6


==> anc/GAME_3_stoppage_windows.csv <==
Period,window_start_frame,window_end_frame,window_start_s,window_end_s,source_marker
1,1,610,0.0,24.36,ball missing or outside pitch
1,879,1376,35.12,55.0,ball missing or outside pitch
1,2432,3094,97.24,123.72,ball missing or outside pitch
1,3687,4246,147.44,169.8,ball missing or outside pitch
1,4407,6705,176.24,268.16,ball missing or outside pitch
1,7388,8359,295.48,334.32,ball missing or outside pitch
1,8384,9016,335.32,360.6,ball missing or outside pitch
1,9265,10619,370.56,424.72,ball missing or outside pitch
1,10860,11185,434.36,447.36,ball missing or outside pitch
1,11214,11907,448.52,476.24,ball missing or outside pitch
1,12460,13216,498.36,528.6,ball missing or outside pitch
1,13388,13810,535.48,552.36,ball missing or outside pitch
1,15673,16086,626.88,643.4,ball missing or outside pitch
1,16159,16575,646.32,662.96,ball missing or outside pitch
1,16717,17081,668.64,683.2,ball missing or outside pitch
1,18233,18559,729.28,742.32,ball missing or outside pitch
1,18666,19337,746.6,773.44,ball missing or outside pitch
1,19432,20389,777.24,815.52,ball missing or outside pitch
1,20696,21024,827.8,840.92,ball missing or outside pitch
1,21768,24795,870.68,991.76,ball missing or outside pitch
1,25416,25781,1016.6,1031.2,ball missing or outside pitch
1,26381,26939,1055.2,1077.52,ball missing or outside pitch
1,26980,27305,1079.16,1092.16,ball missing or outside pitch
1,27468,30083,1098.68,1203.28,ball missing or outside pitch
1,30127,30453,1205.04,1218.08,ball missing or outside pitch
1,30681,31028,1227.2,1241.08,ball missing or outside pitch
1,31253,32782,1250.08,1311.24,ball missing or outside pitch
1,32900,33768,1315.96,1350.68,ball missing or outside pitch
1,34535,35373,1381.36,1414.88,ball missing or outside pitch
1,35747,36072,1429.84,1442.84,ball missing or outside pitch
1,36786,37302,1471.4,1492.04,ball missing or outside pitch
1,37665,37992,1506.56,1519.64,ball missing or outside pitch
1,38575,39047,1542.96,1561.84,ball missing or outside pitch
1,39138,39473,1565.48,1578.88,ball missing or outside pitch
1,39504,39850,1580.12,1593.96,ball missing or outside pitch
1,41206,41757,1648.2,1670.24,ball missing or outside pitch
1,42077,42402,1683.04,1696.04,ball missing or outside pitch
1,42455,42796,1698.16,1711.8,ball missing or outside pitch
1,43932,44287,1757.24,1771.44,ball missing or outside pitch
1,44644,44969,1785.72,1798.72,ball missing or outside pitch
1,45457,48204,1818.24,1928.12,ball missing or outside pitch
1,48210,48928,1928.36,1957.08,ball missing or outside pitch
1,49144,50578,1965.72,2023.08,ball missing or outside pitch
1,51891,52216,2075.6,2088.6,ball missing or outside pitch
1,52440,53959,2097.56,2158.32,ball missing or outside pitch
1,55088,55584,2203.48,2223.32,ball missing or outside pitch
1,55797,56491,2231.84,2259.6,ball missing or outside pitch
1,56867,57419,2274.64,2296.72,ball missing or outside pitch
1,58597,59243,2343.84,2369.68,ball missing or outside pitch
1,59581,60514,2383.2,2420.52,ball missing or outside pitch
1,60541,61199,2421.6,2447.92,ball missing or outside pitch
1,61640,62312,2465.56,2492.44,ball missing or outside pitch
1,62399,64841,2495.92,2593.6,ball missing or outside pitch
1,65224,65549,2608.92,2621.92,ball missing or outside pitch
1,66162,66489,2646.44,2659.52,ball missing or outside pitch
1,67023,67368,2680.88,2694.68,ball missing or outside pitch
1,67445,69661,2697.76,2786.4,ball missing or outside pitch
2,69662,71390,0.0,69.12,ball missing or outside pitch
2,71816,72771,86.16,124.36,ball missing or outside pitch
2,73810,74408,165.92,189.84,ball missing or outside pitch
2,75273,75954,224.44,251.68,ball missing or outside pitch
2,76347,76672,267.4,280.4,ball missing or outside pitch
2,77019,77545,294.28,315.32,ball missing or outside pitch
2,77813,79988,326.04,413.04,ball missing or outside pitch
2,80703,82374,441.64,508.48,ball missing or outside pitch
2,82493,82818,513.24,526.24,ball missing or outside pitch
2,83257,83969,543.8,572.28,ball missing or outside pitch
2,84910,85253,609.92,623.64,ball missing or outside pitch
2,87258,87839,703.84,727.08,ball missing or outside pitch
2,88851,90688,767.56,841.04,ball missing or outside pitch
2,91863,92189,888.04,901.08,ball missing or outside pitch
2,92544,95097,915.28,1017.4,ball missing or outside pitch
2,95150,95552,1019.52,1035.6,ball missing or outside pitch
2,95814,96187,1046.08,1061.0,ball missing or outside pitch
2,97753,99246,1123.64,1183.36,ball missing or outside pitch
2,100142,100906,1219.2,1249.76,ball missing or outside pitch
2,101286,104428,1264.96,1390.64,ball missing or outside pitch
2,104955,106249,1411.72,1463.48,ball missing or outside pitch
2,107244,108254,1503.28,1543.68,ball missing or outside pitch
2,109291,110866,1585.16,1648.16,ball missing or outside pitch
2,111673,112175,1680.44,1700.52,ball missing or outside pitch
2,113594,114211,1757.28,1781.96,ball missing or outside pitch
2,114739,115198,1803.08,1821.44,ball missing or outside pitch
2,116565,117913,1876.12,1930.04,ball missing or outside pitch
2,118409,118938,1949.88,1971.04,ball missing or outside pitch
2,119649,120556,1999.48,2035.76,ball missing or outside pitch
2,121265,121590,2064.12,2077.12,ball missing or outside pitch
2,123049,123995,2135.48,2173.32,ball missing or outside pitch
2,124056,124657,2175.76,2199.8,ball missing or outside pitch
2,124733,125873,2202.84,2248.44,ball missing or outside pitch
2,126355,127020,2267.72,2294.32,ball missing or outside pitch
2,127484,128436,2312.88,2350.96,ball missing or outside pitch
2,129262,130689,2384.0,2441.08,ball missing or outside pitch
2,130991,131447,2453.16,2471.4,ball missing or outside pitch
2,131587,132596,2477.0,2517.36,ball missing or outside pitch
2,132707,133040,2521.8,2535.12,ball missing or outside pitch
2,133185,133858,2540.92,2567.84,ball missing or outside pitch
2,134221,135887,2582.36,2649.0,ball missing or outside pitch
2,136159,136486,2659.88,2672.96,ball missing or outside pitch
2,137217,138632,2702.2,2758.8,ball missing or outside pitch
2,138702,139843,2761.6,2807.24,ball missing or outside pitch
2,140536,140861,2834.96,2847.96,ball missing or outside pitch
2,140876,142131,2848.56,2898.76,ball missing or outside pitch
2,142365,142690,2908.12,2921.12,ball missing or outside pitch
2,143479,143761,2952.68,2963.96,ball missing or outside pitch


==> anc/GAME_4_stoppage_windows.csv <==
exclude_start_ts,exclude_end_ts,duration_s,exclude_start_utc,exclude_end_utc
1685194209.23,1685194243.781,34.55099987983704,2023-05-27T13:30:09.230000+00:00,2023-05-27T13:30:43.781000+00:00
1685194313.552,1685194338.07,24.51799988746643,2023-05-27T13:31:53.552000+00:00,2023-05-27T13:32:18.070000+00:00
1685194360.094,1685194381.974,21.87999987602234,2023-05-27T13:32:40.094000+00:00,2023-05-27T13:33:01.974000+00:00
1685194456.699,1685194470.722,14.023000001907349,2023-05-27T13:34:16.699000+00:00,2023-05-27T13:34:30.722000+00:00
1685194474.572,1685194524.114,49.54200005531311,2023-05-27T13:34:34.572000+00:00,2023-05-27T13:35:24.114000+00:00
1685194729.34,1685194742.34,13.0,2023-05-27T13:38:49.340000+00:00,2023-05-27T13:39:02.340000+00:00
1685194748.886,1685194776.542,27.6560001373291,2023-05-27T13:39:08.886000+00:00,2023-05-27T13:39:36.542000+00:00
1685194930.13,1685194982.93,52.79999995231629,2023-05-27T13:42:10.130000+00:00,2023-05-27T13:43:02.930000+00:00
1685194994.787,1685195049.131,54.34400010108948,2023-05-27T13:43:14.787000+00:00,2023-05-27T13:44:09.131000+00:00
1685195090.895,1685195126.62,35.72499990463257,2023-05-27T13:44:50.895000+00:00,2023-05-27T13:45:26.620000+00:00
1685195136.19,1685195166.24,30.049999952316284,2023-05-27T13:45:36.190000+00:00,2023-05-27T13:46:06.240000+00:00
1685195218.042,1685195270.571,52.52900004386902,2023-05-27T13:46:58.042000+00:00,2023-05-27T13:47:50.571000+00:00
1685195395.382,1685195424.905,29.52300000190735,2023-05-27T13:49:55.382000+00:00,2023-05-27T13:50:24.905000+00:00
1685195432.253,1685195462.601,30.348000049591064,2023-05-27T13:50:32.253000+00:00,2023-05-27T13:51:02.601000+00:00
1685195506.517,1685195539.203,32.68600010871887,2023-05-27T13:51:46.517000+00:00,2023-05-27T13:52:19.203000+00:00
1685195573.869,1685195607.968,34.098999977111816,2023-05-27T13:52:53.869000+00:00,2023-05-27T13:53:27.968000+00:00
1685195624.214,1685195744.93,120.71600008010864,2023-05-27T13:53:44.214000+00:00,2023-05-27T13:55:44.930000+00:00
1685195830.045,1685195869.106,39.06099987030029,2023-05-27T13:57:10.045000+00:00,2023-05-27T13:57:49.106000+00:00
1685195875.025,1685195898.834,23.80900001525879,2023-05-27T13:57:55.025000+00:00,2023-05-27T13:58:18.834000+00:00
1685195988.183,1685196012.313,24.12999987602234,2023-05-27T13:59:48.183000+00:00,2023-05-27T14:00:12.313000+00:00
1685196042.984,1685196063.8,20.81599998474121,2023-05-27T14:00:42.984000+00:00,2023-05-27T14:01:03.800000+00:00
1685196104.897,1685196152.392,47.49499988555908,2023-05-27T14:01:44.897000+00:00,2023-05-27T14:02:32.392000+00:00
1685196164.203,1685196195.953,31.75,2023-05-27T14:02:44.203000+00:00,2023-05-27T14:03:15.953000+00:00
1685196258.267,1685196304.495,46.2279999256134,2023-05-27T14:04:18.267000+00:00,2023-05-27T14:05:04.495000+00:00
1685196374.654,1685196413.435,38.78099989891052,2023-05-27T14:06:14.654000+00:00,2023-05-27T14:06:53.435000+00:00
1685196553.495,1685196568.809,15.314000129699709,2023-05-27T14:09:13.495000+00:00,2023-05-27T14:09:28.809000+00:00
1685196577.82,1685196681.307,103.48699998855592,2023-05-27T14:09:37.820000+00:00,2023-05-27T14:11:21.307000+00:00
1685196687.119,1685196715.588,28.46900010108948,2023-05-27T14:11:27.119000+00:00,2023-05-27T14:11:55.588000+00:00
1685196815.547,1685196874.36,58.812999963760376,2023-05-27T14:13:35.547000+00:00,2023-05-27T14:14:34.360000+00:00
1685196884.36,1685196897.36,13.0,2023-05-27T14:14:44.360000+00:00,2023-05-27T14:14:57.360000+00:00
1685197001.92,1685197028.777,26.85699987411499,2023-05-27T14:16:41.920000+00:00,2023-05-27T14:17:08.777000+00:00
1685197029.82,1685197042.82,13.0,2023-05-27T14:17:09.820000+00:00,2023-05-27T14:17:22.820000+00:00
1685198140.39,1685198153.39,13.0,2023-05-27T14:35:40.390000+00:00,2023-05-27T14:35:53.390000+00:00
1685198154.825,1685198178.382,23.556999921798703,2023-05-27T14:35:54.825000+00:00,2023-05-27T14:36:18.382000+00:00
1685198185.999,1685198244.176,58.17700004577637,2023-05-27T14:36:25.999000+00:00,2023-05-27T14:37:24.176000+00:00
1685198258.225,1685198276.975,18.75,2023-05-27T14:37:38.225000+00:00,2023-05-27T14:37:56.975000+00:00
1685198406.759,1685198427.503,20.74399995803833,2023-05-27T14:40:06.759000+00:00,2023-05-27T14:40:27.503000+00:00
1685198442.247,1685198501.242,58.99500012397766,2023-05-27T14:40:42.247000+00:00,2023-05-27T14:41:41.242000+00:00
1685198542.096,1685198629.47,87.37400007247925,2023-05-27T14:42:22.096000+00:00,2023-05-27T14:43:49.470000+00:00
1685198693.841,1685198733.158,39.31699991226196,2023-05-27T14:44:53.841000+00:00,2023-05-27T14:45:33.158000+00:00
1685198746.757,1685198779.534,32.776999950408936,2023-05-27T14:45:46.757000+00:00,2023-05-27T14:46:19.534000+00:00
1685198783.144,1685198809.103,25.95899987220764,2023-05-27T14:46:23.144000+00:00,2023-05-27T14:46:49.103000+00:00
1685198840.375,1685198872.511,32.13599991798401,2023-05-27T14:47:20.375000+00:00,2023-05-27T14:47:52.511000+00:00
1685198878.668,1685198916.517,37.848999977111816,2023-05-27T14:47:58.668000+00:00,2023-05-27T14:48:36.517000+00:00
1685198966.889,1685199039.554,72.66499996185303,2023-05-27T14:49:26.889000+00:00,2023-05-27T14:50:39.554000+00:00
1685199094.533,1685199171.501,76.96799993515015,2023-05-27T14:51:34.533000+00:00,2023-05-27T14:52:51.501000+00:00
1685199195.764,1685199218.35,22.585999965667725,2023-05-27T14:53:15.764000+00:00,2023-05-27T14:53:38.350000+00:00
1685199221.222,1685199236.161,14.939000129699709,2023-05-27T14:53:41.222000+00:00,2023-05-27T14:53:56.161000+00:00
1685199245.869,1685199275.264,29.394999980926517,2023-05-27T14:54:05.869000+00:00,2023-05-27T14:54:35.264000+00:00
1685199278.898,1685199293.483,14.585000038146973,2023-05-27T14:54:38.898000+00:00,2023-05-27T14:54:53.483000+00:00
1685199314.827,1685199430.998,116.1710000038147,2023-05-27T14:55:14.827000+00:00,2023-05-27T14:57:10.998000+00:00
1685199433.473,1685199479.223,45.75,2023-05-27T14:57:13.473000+00:00,2023-05-27T14:57:59.223000+00:00
1685199506.218,1685199551.219,45.00100016593933,2023-05-27T14:58:26.218000+00:00,2023-05-27T14:59:11.219000+00:00
1685199592.52,1685199708.561,116.04100012779236,2023-05-27T14:59:52.520000+00:00,2023-05-27T15:01:48.561000+00:00
1685199799.013,1685199822.916,23.902999877929688,2023-05-27T15:03:19.013000+00:00,2023-05-27T15:03:42.916000+00:00
1685199830.906,1685199911.798,80.89200019836426,2023-05-27T15:03:50.906000+00:00,2023-05-27T15:05:11.798000+00:00
1685199922.453,1685199959.107,36.65400004386902,2023-05-27T15:05:22.453000+00:00,2023-05-27T15:05:59.107000+00:00
1685200003.183,1685200025.978,22.79499983787537,2023-05-27T15:06:43.183000+00:00,2023-05-27T15:07:05.978000+00:00
1685200026.173,1685200061.265,35.092000007629395,2023-05-27T15:07:06.173000+00:00,2023-05-27T15:07:41.265000+00:00
1685200109.478,1685200144.798,35.32000017166138,2023-05-27T15:08:29.478000+00:00,2023-05-27T15:09:04.798000+00:00
1685200164.24,1685200177.24,13.0,2023-05-27T15:09:24.240000+00:00,2023-05-27T15:09:37.240000+00:00
1685200186.24,1685200257.96,71.72000002861023,2023-05-27T15:09:46.240000+00:00,2023-05-27T15:10:57.960000+00:00
1685200281.32,1685200294.32,13.0,2023-05-27T15:11:21.320000+00:00,2023-05-27T15:11:34.320000+00:00
1685200325.04,1685200350.065,25.02500009536743,2023-05-27T15:12:05.040000+00:00,2023-05-27T15:12:30.065000+00:00
1685200364.923,1685200383.588,18.664999961853027,2023-05-27T15:12:44.923000+00:00,2023-05-27T15:13:03.588000+00:00
1685200403.285,1685200426.713,23.42799997329712,2023-05-27T15:13:23.285000+00:00,2023-05-27T15:13:46.713000+00:00
1685200428.158,1685200444.942,16.783999919891357,2023-05-27T15:13:48.158000+00:00,2023-05-27T15:14:04.942000+00:00
1685200460.819,1685200509.68,48.86100006103516,2023-05-27T15:14:20.819000+00:00,2023-05-27T15:15:09.680000+00:00
1685200520.447,1685200566.709,46.26200008392334,2023-05-27T15:15:20.447000+00:00,2023-05-27T15:16:06.709000+00:00
1685200569.632,1685200607.281,37.6489999294281,2023-05-27T15:16:09.632000+00:00,2023-05-27T15:16:47.281000+00:00
1685200613.91,1685200696.913,83.00300002098083,2023-05-27T15:16:53.910000+00:00,2023-05-27T15:18:16.913000+00:00
1685200811.21,1685200824.21,13.0,2023-05-27T15:20:11.210000+00:00,2023-05-27T15:20:24.210000+00:00
1685200829.56,1685200880.746,51.18600010871887,2023-05-27T15:20:29.560000+00:00,2023-05-27T15:21:20.746000+00:00
1685200933.633,1685201022.412,88.77900004386902,2023-05-27T15:22:13.633000+00:00,2023-05-27T15:23:42.412000+00:00
1685201029.026,1685201062.151,33.125,2023-05-27T15:23:49.026000+00:00,2023-05-27T15:24:22.151000+00:00
1685201064.985,1685201157.42,92.43500018119812,2023-05-27T15:24:24.985000+00:00,2023-05-27T15:25:57.420000+00:00


==> anc/GAME_5_stoppage_windows.csv <==
exclude_start_ts,exclude_end_ts,duration_s,exclude_start_utc,exclude_end_utc
1661531525.11,1661531715.19,190.08000016212463,2022-08-26T16:32:05.110000+00:00,2022-08-26T16:35:15.190000+00:00
1661531717.095,1661531734.663,17.568000078201294,2022-08-26T16:35:17.095000+00:00,2022-08-26T16:35:34.663000+00:00
1661531744.855,1661531762.967,18.111999988555908,2022-08-26T16:35:44.855000+00:00,2022-08-26T16:36:02.967000+00:00
1661531775.641,1661531801.169,25.527999877929688,2022-08-26T16:36:15.641000+00:00,2022-08-26T16:36:41.169000+00:00
1661531805.969,1661531843.256,37.28699994087219,2022-08-26T16:36:45.969000+00:00,2022-08-26T16:37:23.256000+00:00
1661531850.776,1661531964.24,113.46399998664856,2022-08-26T16:37:30.776000+00:00,2022-08-26T16:39:24.240000+00:00
1661531971.68,1661532062.819,91.13899993896484,2022-08-26T16:39:31.680000+00:00,2022-08-26T16:41:02.819000+00:00
1661532093.572,1661532112.876,19.30399990081787,2022-08-26T16:41:33.572000+00:00,2022-08-26T16:41:52.876000+00:00
1661532132.461,1661532167.949,35.48799991607666,2022-08-26T16:42:12.461000+00:00,2022-08-26T16:42:47.949000+00:00
1661532223.493,1661532256.526,33.032999992370605,2022-08-26T16:43:43.493000+00:00,2022-08-26T16:44:16.526000+00:00
1661532282.942,1661532318.162,35.22000002861023,2022-08-26T16:44:42.942000+00:00,2022-08-26T16:45:18.162000+00:00
1661532343.016,1661532379.009,35.99300003051758,2022-08-26T16:45:43.016000+00:00,2022-08-26T16:46:19.009000+00:00
1661532459.052,1661532546.202,87.14999985694885,2022-08-26T16:47:39.052000+00:00,2022-08-26T16:49:06.202000+00:00
1661532584.531,1661532624.739,40.20800018310547,2022-08-26T16:49:44.531000+00:00,2022-08-26T16:50:24.739000+00:00
1661532646.756,1661532706.508,59.751999855041504,2022-08-26T16:50:46.756000+00:00,2022-08-26T16:51:46.508000+00:00
1661532739.109,1661532760.965,21.85599994659424,2022-08-26T16:52:19.109000+00:00,2022-08-26T16:52:40.965000+00:00
1661532788.014,1661532829.399,41.38499999046326,2022-08-26T16:53:08.014000+00:00,2022-08-26T16:53:49.399000+00:00
1661532856.095,1661532914.45,58.355000019073486,2022-08-26T16:54:16.095000+00:00,2022-08-26T16:55:14.450000+00:00
1661532917.632,1661532973.321,55.68900012969971,2022-08-26T16:55:17.632000+00:00,2022-08-26T16:56:13.321000+00:00
1661532978.657,1661533021.393,42.73599982261658,2022-08-26T16:56:18.657000+00:00,2022-08-26T16:57:01.393000+00:00
1661533031.193,1661533081.82,50.626999855041504,2022-08-26T16:57:11.193000+00:00,2022-08-26T16:58:01.820000+00:00
1661533134.96,1661533147.96,13.0,2022-08-26T16:58:54.960000+00:00,2022-08-26T16:59:07.960000+00:00
1661533181.18,1661533200.764,19.58399987220764,2022-08-26T16:59:41.180000+00:00,2022-08-26T17:00:00.764000+00:00
1661533202.789,1661533276.798,74.0090000629425,2022-08-26T17:00:02.789000+00:00,2022-08-26T17:01:16.798000+00:00
1661533320.344,1661533387.303,66.95899987220764,2022-08-26T17:02:00.344000+00:00,2022-08-26T17:03:07.303000+00:00
1661533426.168,1661533500.009,73.84100008010864,2022-08-26T17:03:46.168000+00:00,2022-08-26T17:05:00.009000+00:00
1661533608.459,1661533623.459,15.0,2022-08-26T17:06:48.459000+00:00,2022-08-26T17:07:03.459000+00:00
1661533645.123,1661533668.219,23.09600019454956,2022-08-26T17:07:25.123000+00:00,2022-08-26T17:07:48.219000+00:00
1661533682.579,1661533706.252,23.67300009727478,2022-08-26T17:08:02.579000+00:00,2022-08-26T17:08:26.252000+00:00
1661533719.676,1661533744.996,25.3199999332428,2022-08-26T17:08:39.676000+00:00,2022-08-26T17:09:04.996000+00:00
1661533773.229,1661533793.743,20.513999938964844,2022-08-26T17:09:33.229000+00:00,2022-08-26T17:09:53.743000+00:00
1661533796.206,1661533817.005,20.79900002479553,2022-08-26T17:09:56.206000+00:00,2022-08-26T17:10:17.005000+00:00
1661533842.174,1661533872.142,29.967999935150143,2022-08-26T17:10:42.174000+00:00,2022-08-26T17:11:12.142000+00:00
1661533930.312,1661533971.256,40.944000005722046,2022-08-26T17:12:10.312000+00:00,2022-08-26T17:12:51.256000+00:00
1661533999.666,1661534019.232,19.56600022315979,2022-08-26T17:13:19.666000+00:00,2022-08-26T17:13:39.232000+00:00
1661534089.45,1661534130.083,40.63299989700317,2022-08-26T17:14:49.450000+00:00,2022-08-26T17:15:30.083000+00:00
1661534228.14,1661534282.653,54.51300001144409,2022-08-26T17:17:08.140000+00:00,2022-08-26T17:18:02.653000+00:00
1661534296.0,1661534309.0,13.0,2022-08-26T17:18:16+00:00,2022-08-26T17:18:29+00:00
1661535295.91,1661535308.91,13.0,2022-08-26T17:34:55.910000+00:00,2022-08-26T17:35:08.910000+00:00
1661535319.12,1661535346.652,27.532000064849854,2022-08-26T17:35:19.120000+00:00,2022-08-26T17:35:46.652000+00:00
1661535384.855,1661535422.646,37.79099988937378,2022-08-26T17:36:24.855000+00:00,2022-08-26T17:37:02.646000+00:00
1661535432.989,1661535481.829,48.83999991416931,2022-08-26T17:37:12.989000+00:00,2022-08-26T17:38:01.829000+00:00
1661535502.951,1661535527.751,24.799999952316284,2022-08-26T17:38:22.951000+00:00,2022-08-26T17:38:47.751000+00:00
1661535586.903,1661535639.064,52.16099977493286,2022-08-26T17:39:46.903000+00:00,2022-08-26T17:40:39.064000+00:00
1661535668.433,1661535692.419,23.985999822616577,2022-08-26T17:41:08.433000+00:00,2022-08-26T17:41:32.419000+00:00
1661535758.834,1661535796.411,37.57699990272522,2022-08-26T17:42:38.834000+00:00,2022-08-26T17:43:16.411000+00:00
1661535809.194,1661535825.923,16.729000091552734,2022-08-26T17:43:29.194000+00:00,2022-08-26T17:43:45.923000+00:00
1661535845.395,1661535872.636,27.24099993705749,2022-08-26T17:44:05.395000+00:00,2022-08-26T17:44:32.636000+00:00
1661535968.173,1661536002.909,34.73599982261658,2022-08-26T17:46:08.173000+00:00,2022-08-26T17:46:42.909000+00:00
1661536026.014,1661536062.054,36.03999996185303,2022-08-26T17:47:06.014000+00:00,2022-08-26T17:47:42.054000+00:00
1661536086.943,1661536119.407,32.46399998664856,2022-08-26T17:48:06.943000+00:00,2022-08-26T17:48:39.407000+00:00
1661536202.818,1661536215.818,13.0,2022-08-26T17:50:02.818000+00:00,2022-08-26T17:50:15.818000+00:00
1661536221.8,1661536284.722,62.92199993133545,2022-08-26T17:50:21.800000+00:00,2022-08-26T17:51:24.722000+00:00
1661536284.81,1661536301.426,16.616000175476074,2022-08-26T17:51:24.810000+00:00,2022-08-26T17:51:41.426000+00:00
1661536307.94,1661536465.64,157.70000004768372,2022-08-26T17:51:47.940000+00:00,2022-08-26T17:54:25.640000+00:00
1661536488.72,1661536501.72,13.0,2022-08-26T17:54:48.720000+00:00,2022-08-26T17:55:01.720000+00:00
1661536519.76,1661536548.221,28.460999965667725,2022-08-26T17:55:19.760000+00:00,2022-08-26T17:55:48.221000+00:00
1661536580.702,1661536604.495,23.792999982833862,2022-08-26T17:56:20.702000+00:00,2022-08-26T17:56:44.495000+00:00
1661536697.57,1661536775.265,77.69500017166138,2022-08-26T17:58:17.570000+00:00,2022-08-26T17:59:35.265000+00:00
1661536777.32,1661536802.12,24.799999952316284,2022-08-26T17:59:37.320000+00:00,2022-08-26T18:00:02.120000+00:00
1661536854.882,1661536907.716,52.83400011062622,2022-08-26T18:00:54.882000+00:00,2022-08-26T18:01:47.716000+00:00
1661536957.44,1661537135.733,178.29299998283386,2022-08-26T18:02:37.440000+00:00,2022-08-26T18:05:35.733000+00:00
1661537143.791,1661537211.994,68.20300006866455,2022-08-26T18:05:43.791000+00:00,2022-08-26T18:06:51.994000+00:00
1661537255.32,1661537268.32,13.0,2022-08-26T18:07:35.320000+00:00,2022-08-26T18:07:48.320000+00:00
1661537313.161,1661537326.161,13.0,2022-08-26T18:08:33.161000+00:00,2022-08-26T18:08:46.161000+00:00
1661537332.865,1661537376.145,43.27999997138977,2022-08-26T18:08:52.865000+00:00,2022-08-26T18:09:36.145000+00:00
1661537410.94,1661537452.466,41.52600002288818,2022-08-26T18:10:10.940000+00:00,2022-08-26T18:10:52.466000+00:00
1661537542.662,1661537639.646,96.98399996757507,2022-08-26T18:12:22.662000+00:00,2022-08-26T18:13:59.646000+00:00
1661537686.8,1661537720.07,33.269999980926514,2022-08-26T18:14:46.800000+00:00,2022-08-26T18:15:20.070000+00:00
1661537745.35,1661537852.752,107.40200018882751,2022-08-26T18:15:45.350000+00:00,2022-08-26T18:17:32.752000+00:00
1661537863.256,1661537886.81,23.55399990081787,2022-08-26T18:17:43.256000+00:00,2022-08-26T18:18:06.810000+00:00
1661537914.651,1661537980.778,66.12700009346008,2022-08-26T18:18:34.651000+00:00,2022-08-26T18:19:40.778000+00:00
1661537994.9,1661538007.9,13.0,2022-08-26T18:19:54.900000+00:00,2022-08-26T18:20:07.900000+00:00


==> anc/GAME_6_stoppage_windows.csv <==
exclude_start_ts,exclude_end_ts,duration_s,exclude_start_utc,exclude_end_utc
1685194265.65,1685194310.444,44.79399991035461,2023-05-27T13:31:05.650000+00:00,2023-05-27T13:31:50.444000+00:00
1685194327.802,1685194382.994,55.19199991226196,2023-05-27T13:32:07.802000+00:00,2023-05-27T13:33:02.994000+00:00
1685194393.483,1685194429.996,36.51300001144409,2023-05-27T13:33:13.483000+00:00,2023-05-27T13:33:49.996000+00:00
1685194434.357,1685194456.593,22.235999822616577,2023-05-27T13:33:54.357000+00:00,2023-05-27T13:34:16.593000+00:00
1685194491.906,1685194544.083,52.17700004577637,2023-05-27T13:34:51.906000+00:00,2023-05-27T13:35:44.083000+00:00
1685194544.341,1685194572.968,28.626999855041504,2023-05-27T13:35:44.341000+00:00,2023-05-27T13:36:12.968000+00:00
1685194610.791,1685194775.43,164.63900017738342,2023-05-27T13:36:50.791000+00:00,2023-05-27T13:39:35.430000+00:00
1685194815.52,1685194905.516,89.99600005149841,2023-05-27T13:40:15.520000+00:00,2023-05-27T13:41:45.516000+00:00
1685194934.305,1685194947.305,13.0,2023-05-27T13:42:14.305000+00:00,2023-05-27T13:42:27.305000+00:00
1685194960.964,1685194974.803,13.83899998664856,2023-05-27T13:42:40.964000+00:00,2023-05-27T13:42:54.803000+00:00
1685194981.987,1685195008.428,26.44099998474121,2023-05-27T13:43:01.987000+00:00,2023-05-27T13:43:28.428000+00:00
1685195081.254,1685195127.089,45.83500003814697,2023-05-27T13:44:41.254000+00:00,2023-05-27T13:45:27.089000+00:00
1685195135.183,1685195178.898,43.71499991416931,2023-05-27T13:45:35.183000+00:00,2023-05-27T13:46:18.898000+00:00
1685195196.663,1685195234.514,37.85099983215332,2023-05-27T13:46:36.663000+00:00,2023-05-27T13:47:14.514000+00:00
1685195300.539,1685195339.438,38.8989999294281,2023-05-27T13:48:20.539000+00:00,2023-05-27T13:48:59.438000+00:00
1685195418.857,1685195431.857,13.0,2023-05-27T13:50:18.857000+00:00,2023-05-27T13:50:31.857000+00:00
1685195443.145,1685195484.76,41.61500000953674,2023-05-27T13:50:43.145000+00:00,2023-05-27T13:51:24.760000+00:00
1685195506.76,1685195519.76,13.0,2023-05-27T13:51:46.760000+00:00,2023-05-27T13:51:59.760000+00:00
1685195547.148,1685195562.093,14.944999933242798,2023-05-27T13:52:27.148000+00:00,2023-05-27T13:52:42.093000+00:00
1685195592.44,1685195619.293,26.852999925613403,2023-05-27T13:53:12.440000+00:00,2023-05-27T13:53:39.293000+00:00
1685195629.546,1685195674.206,44.66000008583069,2023-05-27T13:53:49.546000+00:00,2023-05-27T13:54:34.206000+00:00
1685195706.255,1685195761.774,55.51899981498718,2023-05-27T13:55:06.255000+00:00,2023-05-27T13:56:01.774000+00:00
1685195776.259,1685195835.382,59.12299990653992,2023-05-27T13:56:16.259000+00:00,2023-05-27T13:57:15.382000+00:00
1685195897.254,1685195948.172,50.91799998283386,2023-05-27T13:58:17.254000+00:00,2023-05-27T13:59:08.172000+00:00
1685195961.841,1685195980.335,18.49399995803833,2023-05-27T13:59:21.841000+00:00,2023-05-27T13:59:40.335000+00:00
1685196012.09,1685196031.938,19.848000049591064,2023-05-27T14:00:12.090000+00:00,2023-05-27T14:00:31.938000+00:00
1685196056.584,1685196092.074,35.489999771118164,2023-05-27T14:00:56.584000+00:00,2023-05-27T14:01:32.074000+00:00
1685196094.798,1685196110.683,15.884999990463257,2023-05-27T14:01:34.798000+00:00,2023-05-27T14:01:50.683000+00:00
1685196111.133,1685196185.721,74.58800005912781,2023-05-27T14:01:51.133000+00:00,2023-05-27T14:03:05.721000+00:00
1685196187.211,1685196225.17,37.95900011062622,2023-05-27T14:03:07.211000+00:00,2023-05-27T14:03:45.170000+00:00
1685196251.092,1685196291.33,40.23799991607666,2023-05-27T14:04:11.092000+00:00,2023-05-27T14:04:51.330000+00:00
1685196361.256,1685196374.256,13.0,2023-05-27T14:06:01.256000+00:00,2023-05-27T14:06:14.256000+00:00
1685196405.441,1685196452.272,46.831000089645386,2023-05-27T14:06:45.441000+00:00,2023-05-27T14:07:32.272000+00:00
1685196531.24,1685196558.188,26.947999954223636,2023-05-27T14:08:51.240000+00:00,2023-05-27T14:09:18.188000+00:00
1685196703.16,1685196716.16,13.0,2023-05-27T14:11:43.160000+00:00,2023-05-27T14:11:56.160000+00:00
1685196728.303,1685196753.097,24.79399991035461,2023-05-27T14:12:08.303000+00:00,2023-05-27T14:12:33.097000+00:00
1685196812.518,1685196859.606,47.08800005912781,2023-05-27T14:13:32.518000+00:00,2023-05-27T14:14:19.606000+00:00
1685196860.774,1685196903.335,42.56100010871887,2023-05-27T14:14:20.774000+00:00,2023-05-27T14:15:03.335000+00:00
1685196927.564,1685196948.801,21.237000226974487,2023-05-27T14:15:27.564000+00:00,2023-05-27T14:15:48.801000+00:00
1685197034.52,1685197047.52,13.0,2023-05-27T14:17:14.520000+00:00,2023-05-27T14:17:27.520000+00:00
1685198034.77,1685198114.158,79.38800001144409,2023-05-27T14:33:54.770000+00:00,2023-05-27T14:35:14.158000+00:00
1685198131.81,1685198149.637,17.8270001411438,2023-05-27T14:35:31.810000+00:00,2023-05-27T14:35:49.637000+00:00
1685198166.647,1685198180.288,13.641000032424929,2023-05-27T14:36:06.647000+00:00,2023-05-27T14:36:20.288000+00:00
1685198208.852,1685198245.089,36.23699998855591,2023-05-27T14:36:48.852000+00:00,2023-05-27T14:37:25.089000+00:00
1685198256.525,1685198283.515,26.990000009536743,2023-05-27T14:37:36.525000+00:00,2023-05-27T14:38:03.515000+00:00
1685198302.824,1685198367.96,65.13600015640259,2023-05-27T14:38:22.824000+00:00,2023-05-27T14:39:27.960000+00:00
1685198372.78,1685198396.149,23.36899995803833,2023-05-27T14:39:32.780000+00:00,2023-05-27T14:39:56.149000+00:00
1685198409.802,1685198447.221,37.41899991035461,2023-05-27T14:40:09.802000+00:00,2023-05-27T14:40:47.221000+00:00
1685198470.0,1685198483.0,13.0,2023-05-27T14:41:10+00:00,2023-05-27T14:41:23+00:00
1685198517.349,1685198560.736,43.38700008392334,2023-05-27T14:41:57.349000+00:00,2023-05-27T14:42:40.736000+00:00
1685198576.305,1685198805.524,229.2189998626709,2023-05-27T14:42:56.305000+00:00,2023-05-27T14:46:45.524000+00:00
1685198811.271,1685198866.52,55.24900007247925,2023-05-27T14:46:51.271000+00:00,2023-05-27T14:47:46.520000+00:00
1685198870.739,1685198995.099,124.35999989509584,2023-05-27T14:47:50.739000+00:00,2023-05-27T14:49:55.099000+00:00
1685199044.294,1685199090.656,46.36199998855591,2023-05-27T14:50:44.294000+00:00,2023-05-27T14:51:30.656000+00:00
1685199092.572,1685199143.343,50.77099990844727,2023-05-27T14:51:32.572000+00:00,2023-05-27T14:52:23.343000+00:00
1685199157.938,1685199191.672,33.73399996757507,2023-05-27T14:52:37.938000+00:00,2023-05-27T14:53:11.672000+00:00
1685199195.9,1685199248.059,52.15899991989136,2023-05-27T14:53:15.900000+00:00,2023-05-27T14:54:08.059000+00:00
1685199248.808,1685199473.191,224.3829998970032,2023-05-27T14:54:08.808000+00:00,2023-05-27T14:57:53.191000+00:00
1685199488.174,1685199550.678,62.50399994850159,2023-05-27T14:58:08.174000+00:00,2023-05-27T14:59:10.678000+00:00
1685199557.218,1685199602.687,45.46900010108948,2023-05-27T14:59:17.218000+00:00,2023-05-27T15:00:02.687000+00:00
1685199646.545,1685199688.867,42.32200002670288,2023-05-27T15:00:46.545000+00:00,2023-05-27T15:01:28.867000+00:00
1685199730.531,1685199745.909,15.378000020980837,2023-05-27T15:02:10.531000+00:00,2023-05-27T15:02:25.909000+00:00
1685199771.403,1685199811.219,39.81599998474121,2023-05-27T15:02:51.403000+00:00,2023-05-27T15:03:31.219000+00:00
1685199856.11,1685199910.094,53.98400020599365,2023-05-27T15:04:16.110000+00:00,2023-05-27T15:05:10.094000+00:00
1685199930.762,1685200023.565,92.80299997329712,2023-05-27T15:05:30.762000+00:00,2023-05-27T15:07:03.565000+00:00
1685200028.428,1685200066.445,38.01699995994568,2023-05-27T15:07:08.428000+00:00,2023-05-27T15:07:46.445000+00:00
1685200108.238,1685200178.844,70.60600018501282,2023-05-27T15:08:28.238000+00:00,2023-05-27T15:09:38.844000+00:00
1685200182.036,1685200205.785,23.749000072479248,2023-05-27T15:09:42.036000+00:00,2023-05-27T15:10:05.785000+00:00
1685200261.99,1685200290.917,28.927000045776367,2023-05-27T15:11:01.990000+00:00,2023-05-27T15:11:30.917000+00:00
1685200301.009,1685200421.166,120.15699982643127,2023-05-27T15:11:41.009000+00:00,2023-05-27T15:13:41.166000+00:00
1685200432.969,1685200459.267,26.2979998588562,2023-05-27T15:13:52.969000+00:00,2023-05-27T15:14:19.267000+00:00
1685200529.129,1685200678.976,149.8470001220703,2023-05-27T15:15:29.129000+00:00,2023-05-27T15:17:58.976000+00:00
1685200705.489,1685200742.888,37.3989999294281,2023-05-27T15:18:25.489000+00:00,2023-05-27T15:19:02.888000+00:00
1685200764.605,1685200786.918,22.312999963760376,2023-05-27T15:19:24.605000+00:00,2023-05-27T15:19:46.918000+00:00
1685200833.28,1685200846.28,13.0,2023-05-27T15:20:33.280000+00:00,2023-05-27T15:20:46.280000+00:00
1685200850.16,1685200865.88,15.72000002861023,2023-05-27T15:20:50.160000+00:00,2023-05-27T15:21:05.880000+00:00
1685200877.13,1685200940.52,63.3899998664856,2023-05-27T15:21:17.130000+00:00,2023-05-27T15:22:20.520000+00:00


==> anc/GAME_7_stoppage_windows.csv <==
exclude_start_ts,exclude_end_ts,duration_s,exclude_start_utc,exclude_end_utc
1662834688.61,1662834729.933,41.32300019264221,2022-09-10T18:31:28.610000+00:00,2022-09-10T18:32:09.933000+00:00
1662834730.445,1662834755.116,24.671000003814697,2022-09-10T18:32:10.445000+00:00,2022-09-10T18:32:35.116000+00:00
1662834902.415,1662834919.526,17.111000061035156,2022-09-10T18:35:02.415000+00:00,2022-09-10T18:35:19.526000+00:00
1662834927.161,1662834976.502,49.34100008010864,2022-09-10T18:35:27.161000+00:00,2022-09-10T18:36:16.502000+00:00
1662834980.48,1662835013.159,32.67899990081787,2022-09-10T18:36:20.480000+00:00,2022-09-10T18:36:53.159000+00:00
1662835042.886,1662835068.991,26.105000019073486,2022-09-10T18:37:22.886000+00:00,2022-09-10T18:37:48.991000+00:00
1662835186.655,1662835227.944,41.28900003433228,2022-09-10T18:39:46.655000+00:00,2022-09-10T18:40:27.944000+00:00
1662835326.595,1662835339.595,13.0,2022-09-10T18:42:06.595000+00:00,2022-09-10T18:42:19.595000+00:00
1662835345.595,1662835459.883,114.28799986839294,2022-09-10T18:42:25.595000+00:00,2022-09-10T18:44:19.883000+00:00
1662835532.275,1662835652.931,120.65599989891052,2022-09-10T18:45:32.275000+00:00,2022-09-10T18:47:32.931000+00:00
1662835681.492,1662835734.436,52.944000005722046,2022-09-10T18:48:01.492000+00:00,2022-09-10T18:48:54.436000+00:00
1662835735.459,1662835766.677,31.217999935150143,2022-09-10T18:48:55.459000+00:00,2022-09-10T18:49:26.677000+00:00
1662835771.628,1662835802.413,30.78500008583069,2022-09-10T18:49:31.628000+00:00,2022-09-10T18:50:02.413000+00:00
1662835819.828,1662835909.52,89.69199991226196,2022-09-10T18:50:19.828000+00:00,2022-09-10T18:51:49.520000+00:00
1662835918.021,1662835977.766,59.74500012397766,2022-09-10T18:51:58.021000+00:00,2022-09-10T18:52:57.766000+00:00
1662836045.51,1662836094.711,49.20099997520447,2022-09-10T18:54:05.510000+00:00,2022-09-10T18:54:54.711000+00:00
1662836113.887,1662836162.087,48.19999980926514,2022-09-10T18:55:13.887000+00:00,2022-09-10T18:56:02.087000+00:00
1662836269.514,1662836294.384,24.87000012397766,2022-09-10T18:57:49.514000+00:00,2022-09-10T18:58:14.384000+00:00
1662836347.049,1662836360.049,13.0,2022-09-10T18:59:07.049000+00:00,2022-09-10T18:59:20.049000+00:00
1662836387.833,1662836445.41,57.5770001411438,2022-09-10T18:59:47.833000+00:00,2022-09-10T19:00:45.410000+00:00
1662836449.12,1662836462.12,13.0,2022-09-10T19:00:49.120000+00:00,2022-09-10T19:01:02.120000+00:00
1662836511.29,1662836555.29,44.0,2022-09-10T19:01:51.290000+00:00,2022-09-10T19:02:35.290000+00:00
1662836582.644,1662836677.964,95.3199999332428,2022-09-10T19:03:02.644000+00:00,2022-09-10T19:04:37.964000+00:00
1662836701.108,1662836736.595,35.48699998855591,2022-09-10T19:05:01.108000+00:00,2022-09-10T19:05:36.595000+00:00
1662836761.299,1662836797.307,36.007999897003174,2022-09-10T19:06:01.299000+00:00,2022-09-10T19:06:37.307000+00:00
1662836800.028,1662836825.558,25.52999997138977,2022-09-10T19:06:40.028000+00:00,2022-09-10T19:07:05.558000+00:00
1662836825.8,1662836867.668,41.86800003051758,2022-09-10T19:07:05.800000+00:00,2022-09-10T19:07:47.668000+00:00
1662836909.189,1662837017.326,108.13700008392334,2022-09-10T19:08:29.189000+00:00,2022-09-10T19:10:17.326000+00:00
1662837034.118,1662837109.279,75.16100001335144,2022-09-10T19:10:34.118000+00:00,2022-09-10T19:11:49.279000+00:00
1662837115.903,1662837138.815,22.911999940872192,2022-09-10T19:11:55.903000+00:00,2022-09-10T19:12:18.815000+00:00
1662837143.56,1662837156.56,13.0,2022-09-10T19:12:23.560000+00:00,2022-09-10T19:12:36.560000+00:00
1662837163.054,1662837211.177,48.123000144958496,2022-09-10T19:12:43.054000+00:00,2022-09-10T19:13:31.177000+00:00
1662837234.968,1662837287.642,52.67400002479553,2022-09-10T19:13:54.968000+00:00,2022-09-10T19:14:47.642000+00:00
1662837295.384,1662837339.28,43.89599990844727,2022-09-10T19:14:55.384000+00:00,2022-09-10T19:15:39.280000+00:00
1662837358.352,1662837396.761,38.40899991989136,2022-09-10T19:15:58.352000+00:00,2022-09-10T19:16:36.761000+00:00
1662837403.217,1662837429.184,25.967000007629395,2022-09-10T19:16:43.217000+00:00,2022-09-10T19:17:09.184000+00:00
1662837431.865,1662837463.0,31.134999990463257,2022-09-10T19:17:11.865000+00:00,2022-09-10T19:17:43+00:00
1662838379.225,1662838392.225,13.0,2022-09-10T19:32:59.225000+00:00,2022-09-10T19:33:12.225000+00:00
1662838422.81,1662838460.497,37.68700003623962,2022-09-10T19:33:42.810000+00:00,2022-09-10T19:34:20.497000+00:00
1662838474.37,1662838540.019,65.64900016784668,2022-09-10T19:34:34.370000+00:00,2022-09-10T19:35:40.019000+00:00
1662838561.642,1662838606.002,44.3600001335144,2022-09-10T19:36:01.642000+00:00,2022-09-10T19:36:46.002000+00:00
1662838617.795,1662838646.219,28.42400002479553,2022-09-10T19:36:57.795000+00:00,2022-09-10T19:37:26.219000+00:00
1662838689.643,1662838739.303,49.66000008583069,2022-09-10T19:38:09.643000+00:00,2022-09-10T19:38:59.303000+00:00
1662838789.54,1662838811.228,21.687999963760376,2022-09-10T19:39:49.540000+00:00,2022-09-10T19:40:11.228000+00:00
1662838890.629,1662838977.686,87.05700016021729,2022-09-10T19:41:30.629000+00:00,2022-09-10T19:42:57.686000+00:00
1662838981.014,1662839035.358,54.34400010108948,2022-09-10T19:43:01.014000+00:00,2022-09-10T19:43:55.358000+00:00
1662839038.038,1662839054.286,16.247999906539917,2022-09-10T19:43:58.038000+00:00,2022-09-10T19:44:14.286000+00:00
1662839089.111,1662839124.399,35.287999868392944,2022-09-10T19:44:49.111000+00:00,2022-09-10T19:45:24.399000+00:00
1662839141.095,1662839224.232,83.13700008392334,2022-09-10T19:45:41.095000+00:00,2022-09-10T19:47:04.232000+00:00
1662839224.808,1662839249.92,25.111999988555908,2022-09-10T19:47:04.808000+00:00,2022-09-10T19:47:29.920000+00:00
1662839360.553,1662839373.553,13.0,2022-09-10T19:49:20.553000+00:00,2022-09-10T19:49:33.553000+00:00
1662839401.946,1662839430.754,28.807999849319454,2022-09-10T19:50:01.946000+00:00,2022-09-10T19:50:30.754000+00:00
1662839449.873,1662839503.298,53.42500019073486,2022-09-10T19:50:49.873000+00:00,2022-09-10T19:51:43.298000+00:00
1662839506.009,1662839527.658,21.6489999294281,2022-09-10T19:51:46.009000+00:00,2022-09-10T19:52:07.658000+00:00
1662839554.386,1662839581.386,27.0,2022-09-10T19:52:34.386000+00:00,2022-09-10T19:53:01.386000+00:00
1662839585.251,1662839639.275,54.02400016784668,2022-09-10T19:53:05.251000+00:00,2022-09-10T19:53:59.275000+00:00
1662839668.587,1662839701.855,33.26800012588501,2022-09-10T19:54:28.587000+00:00,2022-09-10T19:55:01.855000+00:00
1662839759.899,1662839807.013,47.11400008201599,2022-09-10T19:55:59.899000+00:00,2022-09-10T19:56:47.013000+00:00
1662839892.228,1662840086.862,194.6340000629425,2022-09-10T19:58:12.228000+00:00,2022-09-10T20:01:26.862000+00:00
1662840245.008,1662840260.28,15.272000074386597,2022-09-10T20:04:05.008000+00:00,2022-09-10T20:04:20.280000+00:00
1662840284.624,1662840335.393,50.76899981498718,2022-09-10T20:04:44.624000+00:00,2022-09-10T20:05:35.393000+00:00
1662840409.225,1662840486.33,77.10500001907349,2022-09-10T20:06:49.225000+00:00,2022-09-10T20:08:06.330000+00:00
1662840489.843,1662840524.947,35.104000091552734,2022-09-10T20:08:09.843000+00:00,2022-09-10T20:08:44.947000+00:00
1662840544.1,1662840577.754,33.65400004386902,2022-09-10T20:09:04.100000+00:00,2022-09-10T20:09:37.754000+00:00
1662840581.794,1662840638.107,56.31300020217896,2022-09-10T20:09:41.794000+00:00,2022-09-10T20:10:38.107000+00:00
1662840655.411,1662840797.591,142.1800000667572,2022-09-10T20:10:55.411000+00:00,2022-09-10T20:13:17.591000+00:00
1662840802.18,1662840853.366,51.18599987030029,2022-09-10T20:13:22.180000+00:00,2022-09-10T20:14:13.366000+00:00
1662840856.516,1662840878.028,21.51200008392334,2022-09-10T20:14:16.516000+00:00,2022-09-10T20:14:38.028000+00:00
1662840924.566,1662840962.206,37.640000104904175,2022-09-10T20:15:24.566000+00:00,2022-09-10T20:16:02.206000+00:00
1662841017.437,1662841032.246,14.809000015258787,2022-09-10T20:16:57.437000+00:00,2022-09-10T20:17:12.246000+00:00
1662841067.207,1662841129.998,62.79099988937378,2022-09-10T20:17:47.207000+00:00,2022-09-10T20:18:49.998000+00:00
1662841136.695,1662841190.353,53.657999992370605,2022-09-10T20:18:56.695000+00:00,2022-09-10T20:19:50.353000+00:00
1662841237.151,1662841272.776,35.625,2022-09-10T20:20:37.151000+00:00,2022-09-10T20:21:12.776000+00:00
1662841283.576,1662841299.976,16.40000009536743,2022-09-10T20:21:23.576000+00:00,2022-09-10T20:21:39.976000+00:00
1662841316.472,1662841353.872,37.40000009536743,2022-09-10T20:21:56.472000+00:00,2022-09-10T20:22:33.872000+00:00
1662841357.0,1662841370.0,13.0,2022-09-10T20:22:37+00:00,2022-09-10T20:22:50+00:00


==> anc/GAME_8_stoppage_windows.csv <==
exclude_start_ts,exclude_end_ts,duration_s,exclude_start_utc,exclude_end_utc
1665831685.31,1665831698.31,13.0,2022-10-15T11:01:25.310000+00:00,2022-10-15T11:01:38.310000+00:00
1665831727.879,1665831746.142,18.26300001144409,2022-10-15T11:02:07.879000+00:00,2022-10-15T11:02:26.142000+00:00
1665831781.743,1665831816.639,34.895999908447266,2022-10-15T11:03:01.743000+00:00,2022-10-15T11:03:36.639000+00:00
1665831888.632,1665831930.344,41.712000131607056,2022-10-15T11:04:48.632000+00:00,2022-10-15T11:05:30.344000+00:00
1665831959.905,1665832048.953,89.04800009727478,2022-10-15T11:05:59.905000+00:00,2022-10-15T11:07:28.953000+00:00
1665832129.274,1665832144.09,14.815999984741213,2022-10-15T11:08:49.274000+00:00,2022-10-15T11:09:04.090000+00:00
1665832202.258,1665832230.764,28.50600004196167,2022-10-15T11:10:02.258000+00:00,2022-10-15T11:10:30.764000+00:00
1665832262.066,1665832285.518,23.45199990272522,2022-10-15T11:11:02.066000+00:00,2022-10-15T11:11:25.518000+00:00
1665832314.435,1665832371.148,56.71300005912781,2022-10-15T11:11:54.435000+00:00,2022-10-15T11:12:51.148000+00:00
1665832445.948,1665832470.301,24.353000164031982,2022-10-15T11:14:05.948000+00:00,2022-10-15T11:14:30.301000+00:00
1665832517.085,1665832572.309,55.223999977111816,2022-10-15T11:15:17.085000+00:00,2022-10-15T11:16:12.309000+00:00
1665832597.469,1665832634.981,37.51199984550476,2022-10-15T11:16:37.469000+00:00,2022-10-15T11:17:14.981000+00:00
1665832672.622,1665832724.679,52.05699992179871,2022-10-15T11:17:52.622000+00:00,2022-10-15T11:18:44.679000+00:00
1665832753.887,1665832798.894,45.00699996948242,2022-10-15T11:19:13.887000+00:00,2022-10-15T11:19:58.894000+00:00
1665832835.223,1665832850.752,15.52900004386902,2022-10-15T11:20:35.223000+00:00,2022-10-15T11:20:50.752000+00:00
1665832887.591,1665832903.823,16.23199987411499,2022-10-15T11:21:27.591000+00:00,2022-10-15T11:21:43.823000+00:00
1665832969.904,1665832998.008,28.103999853134155,2022-10-15T11:22:49.904000+00:00,2022-10-15T11:23:18.008000+00:00
1665833017.616,1665833055.177,37.56100010871887,2022-10-15T11:23:37.616000+00:00,2022-10-15T11:24:15.177000+00:00
1665833124.713,1665833177.169,52.45599985122681,2022-10-15T11:25:24.713000+00:00,2022-10-15T11:26:17.169000+00:00
1665833236.68,1665833291.898,55.21799993515015,2022-10-15T11:27:16.680000+00:00,2022-10-15T11:28:11.898000+00:00
1665833446.539,1665833488.878,42.33899998664856,2022-10-15T11:30:46.539000+00:00,2022-10-15T11:31:28.878000+00:00
1665833559.508,1665833576.492,16.984000205993652,2022-10-15T11:32:39.508000+00:00,2022-10-15T11:32:56.492000+00:00
1665833631.469,1665833663.933,32.46399998664856,2022-10-15T11:33:51.469000+00:00,2022-10-15T11:34:23.933000+00:00
1665833674.36,1665833687.36,13.0,2022-10-15T11:34:34.360000+00:00,2022-10-15T11:34:47.360000+00:00
1665833696.077,1665833745.998,49.9210000038147,2022-10-15T11:34:56.077000+00:00,2022-10-15T11:35:45.998000+00:00
1665833759.238,1665833868.607,109.36900019645692,2022-10-15T11:35:59.238000+00:00,2022-10-15T11:37:48.607000+00:00
1665833901.591,1665833921.255,19.664000034332275,2022-10-15T11:38:21.591000+00:00,2022-10-15T11:38:41.255000+00:00
1665833946.863,1665834000.104,53.24100017547608,2022-10-15T11:39:06.863000+00:00,2022-10-15T11:40:00.104000+00:00
1665834125.528,1665834154.705,29.176999807357788,2022-10-15T11:42:05.528000+00:00,2022-10-15T11:42:34.705000+00:00
1665834174.665,1665834195.761,21.09599995613098,2022-10-15T11:42:54.665000+00:00,2022-10-15T11:43:15.761000+00:00
1665834234.37,1665834268.194,33.824000120162964,2022-10-15T11:43:54.370000+00:00,2022-10-15T11:44:28.194000+00:00
1665834294.986,1665834312.586,17.59999990463257,2022-10-15T11:44:54.986000+00:00,2022-10-15T11:45:12.586000+00:00
1665834341.755,1665834386.034,44.27899980545044,2022-10-15T11:45:41.755000+00:00,2022-10-15T11:46:26.034000+00:00
1665834386.091,1665834417.797,31.705999851226807,2022-10-15T11:46:26.091000+00:00,2022-10-15T11:46:57.797000+00:00
1665834448.0,1665834461.0,13.0,2022-10-15T11:47:28+00:00,2022-10-15T11:47:41+00:00
1665835406.01,1665835419.01,13.0,2022-10-15T12:03:26.010000+00:00,2022-10-15T12:03:39.010000+00:00
1665835427.387,1665835461.027,33.6399998664856,2022-10-15T12:03:47.387000+00:00,2022-10-15T12:04:21.027000+00:00
1665835541.245,1665835554.245,13.0,2022-10-15T12:05:41.245000+00:00,2022-10-15T12:05:54.245000+00:00
1665835555.196,1665835591.646,36.44999980926514,2022-10-15T12:05:55.196000+00:00,2022-10-15T12:06:31.646000+00:00
1665835604.245,1665835631.661,27.41600012779236,2022-10-15T12:06:44.245000+00:00,2022-10-15T12:07:11.661000+00:00
1665835637.469,1665835668.325,30.85599994659424,2022-10-15T12:07:17.469000+00:00,2022-10-15T12:07:48.325000+00:00
1665835669.67,1665835704.581,34.91100001335144,2022-10-15T12:07:49.670000+00:00,2022-10-15T12:08:24.581000+00:00
1665835725.589,1665835843.985,118.39599990844728,2022-10-15T12:08:45.589000+00:00,2022-10-15T12:10:43.985000+00:00
1665835855.855,1665835894.222,38.36699986457825,2022-10-15T12:10:55.855000+00:00,2022-10-15T12:11:34.222000+00:00
1665835897.551,1665835917.567,20.015999794006348,2022-10-15T12:11:37.551000+00:00,2022-10-15T12:11:57.567000+00:00
1665835922.255,1665835948.776,26.520999908447266,2022-10-15T12:12:02.255000+00:00,2022-10-15T12:12:28.776000+00:00
1665835952.16,1665836034.784,82.62399983406067,2022-10-15T12:12:32.160000+00:00,2022-10-15T12:13:54.784000+00:00
1665836070.0,1665836112.96,42.96000003814697,2022-10-15T12:14:30+00:00,2022-10-15T12:15:12.960000+00:00
1665836117.0,1665836154.569,37.569000005722046,2022-10-15T12:15:17+00:00,2022-10-15T12:15:54.569000+00:00
1665836180.441,1665836197.649,17.20799994468689,2022-10-15T12:16:20.441000+00:00,2022-10-15T12:16:37.649000+00:00
1665836297.93,1665836310.93,13.0,2022-10-15T12:18:17.930000+00:00,2022-10-15T12:18:30.930000+00:00
1665836314.266,1665836342.389,28.12299990653992,2022-10-15T12:18:34.266000+00:00,2022-10-15T12:19:02.389000+00:00
1665836423.284,1665836536.7,113.41600012779236,2022-10-15T12:20:23.284000+00:00,2022-10-15T12:22:16.700000+00:00
1665836543.357,1665836637.692,94.3349997997284,2022-10-15T12:22:23.357000+00:00,2022-10-15T12:23:57.692000+00:00
1665836643.629,1665836656.629,13.0,2022-10-15T12:24:03.629000+00:00,2022-10-15T12:24:16.629000+00:00
1665836666.87,1665836751.83,84.96000003814697,2022-10-15T12:24:26.870000+00:00,2022-10-15T12:25:51.830000+00:00
1665836784.622,1665836822.046,37.42400002479553,2022-10-15T12:26:24.622000+00:00,2022-10-15T12:27:02.046000+00:00
1665837003.576,1665837018.385,14.809000015258787,2022-10-15T12:30:03.576000+00:00,2022-10-15T12:30:18.385000+00:00
1665837036.504,1665837132.225,95.72099995613098,2022-10-15T12:30:36.504000+00:00,2022-10-15T12:32:12.225000+00:00
1665837136.193,1665837156.777,20.58399987220764,2022-10-15T12:32:16.193000+00:00,2022-10-15T12:32:36.777000+00:00
1665837171.72,1665837184.72,13.0,2022-10-15T12:32:51.720000+00:00,2022-10-15T12:33:04.720000+00:00
1665837208.65,1665837314.658,106.00799989700316,2022-10-15T12:33:28.650000+00:00,2022-10-15T12:35:14.658000+00:00
1665837324.358,1665837369.818,45.46000003814697,2022-10-15T12:35:24.358000+00:00,2022-10-15T12:36:09.818000+00:00
1665837382.635,1665837419.835,37.20000004768372,2022-10-15T12:36:22.635000+00:00,2022-10-15T12:36:59.835000+00:00
1665837450.886,1665837486.74,35.854000091552734,2022-10-15T12:37:30.886000+00:00,2022-10-15T12:38:06.740000+00:00
1665837514.124,1665837549.79,35.66599988937378,2022-10-15T12:38:34.124000+00:00,2022-10-15T12:39:09.790000+00:00
1665837563.981,1665837613.109,49.12800002098084,2022-10-15T12:39:23.981000+00:00,2022-10-15T12:40:13.109000+00:00
1665837644.967,1665837714.607,69.64000010490417,2022-10-15T12:40:44.967000+00:00,2022-10-15T12:41:54.607000+00:00
1665837718.766,1665837777.038,58.2720000743866,2022-10-15T12:41:58.766000+00:00,2022-10-15T12:42:57.038000+00:00
1665837786.598,1665837830.63,44.03200006484985,2022-10-15T12:43:06.598000+00:00,2022-10-15T12:43:50.630000+00:00
1665837837.824,1665837896.327,58.50300002098084,2022-10-15T12:43:57.824000+00:00,2022-10-15T12:44:56.327000+00:00
1665837939.687,1665837969.152,29.46499991416931,2022-10-15T12:45:39.687000+00:00,2022-10-15T12:46:09.152000+00:00
1665838004.136,1665838061.057,56.9210000038147,2022-10-15T12:46:44.136000+00:00,2022-10-15T12:47:41.057000+00:00
1665838174.306,1665838206.737,32.430999994277954,2022-10-15T12:49:34.306000+00:00,2022-10-15T12:50:06.737000+00:00
1665838212.938,1665838239.178,26.240000009536743,2022-10-15T12:50:12.938000+00:00,2022-10-15T12:50:39.178000+00:00
1665838241.802,1665838287.514,45.71199989318848,2022-10-15T12:50:41.802000+00:00,2022-10-15T12:51:27.514000+00:00
1665838331.211,1665838370.779,39.568000078201294,2022-10-15T12:52:11.211000+00:00,2022-10-15T12:52:50.779000+00:00
1665838389.755,1665838427.475,37.71999979019165,2022-10-15T12:53:09.755000+00:00,2022-10-15T12:53:47.475000+00:00
1665838478.0,1665838491.0,13.0,2022-10-15T12:54:38+00:00,2022-10-15T12:54:51+00:00


==> anc/GAME_9_stoppage_windows.csv <==
exclude_start_ts,exclude_end_ts,duration_s,exclude_start_utc,exclude_end_utc
1667649684.81,1667649697.81,13.0,2022-11-05T12:01:24.810000+00:00,2022-11-05T12:01:37.810000+00:00
1667649734.508,1667649779.932,45.42400002479553,2022-11-05T12:02:14.508000+00:00,2022-11-05T12:02:59.932000+00:00
1667649845.725,1667649873.817,28.092000007629395,2022-11-05T12:04:05.725000+00:00,2022-11-05T12:04:33.817000+00:00
1667649938.271,1667649964.711,26.44000005722046,2022-11-05T12:05:38.271000+00:00,2022-11-05T12:06:04.711000+00:00
1667649966.735,1667649990.871,24.136000156402588,2022-11-05T12:06:06.735000+00:00,2022-11-05T12:06:30.871000+00:00
1667650010.656,1667650028.307,17.651000022888184,2022-11-05T12:06:50.656000+00:00,2022-11-05T12:07:08.307000+00:00
1667650036.039,1667650056.368,20.328999996185303,2022-11-05T12:07:16.039000+00:00,2022-11-05T12:07:36.368000+00:00
1667650113.977,1667650140.465,26.48799991607666,2022-11-05T12:08:33.977000+00:00,2022-11-05T12:09:00.465000+00:00
1667650183.602,1667650227.77,44.16799998283386,2022-11-05T12:09:43.602000+00:00,2022-11-05T12:10:27.770000+00:00
1667650233.011,1667650256.659,23.64800000190735,2022-11-05T12:10:33.011000+00:00,2022-11-05T12:10:56.659000+00:00
1667650316.387,1667650361.021,44.633999824523926,2022-11-05T12:11:56.387000+00:00,2022-11-05T12:12:41.021000+00:00
1667650365.18,1667650380.452,15.271999835968018,2022-11-05T12:12:45.180000+00:00,2022-11-05T12:13:00.452000+00:00
1667650423.173,1667650457.286,34.11299991607666,2022-11-05T12:13:43.173000+00:00,2022-11-05T12:14:17.286000+00:00
1667650482.598,1667650507.079,24.48099994659424,2022-11-05T12:14:42.598000+00:00,2022-11-05T12:15:07.079000+00:00
1667650577.112,1667650610.784,33.67199993133545,2022-11-05T12:16:17.112000+00:00,2022-11-05T12:16:50.784000+00:00
1667650632.904,1667650661.32,28.41599988937378,2022-11-05T12:17:12.904000+00:00,2022-11-05T12:17:41.320000+00:00
1667650662.914,1667650700.161,37.246999979019165,2022-11-05T12:17:42.914000+00:00,2022-11-05T12:18:20.161000+00:00
1667650707.545,1667650767.058,59.51300001144409,2022-11-05T12:18:27.545000+00:00,2022-11-05T12:19:27.058000+00:00
1667650922.22,1667650952.789,30.56900000572205,2022-11-05T12:22:02.220000+00:00,2022-11-05T12:22:32.789000+00:00
1667651006.014,1667651019.014,13.0,2022-11-05T12:23:26.014000+00:00,2022-11-05T12:23:39.014000+00:00
1667651073.614,1667651100.455,26.840999841690063,2022-11-05T12:24:33.614000+00:00,2022-11-05T12:25:00.455000+00:00
1667651162.353,1667651178.648,16.295000076293945,2022-11-05T12:26:02.353000+00:00,2022-11-05T12:26:18.648000+00:00
1667651282.953,1667651306.09,23.13699984550476,2022-11-05T12:28:02.953000+00:00,2022-11-05T12:28:26.090000+00:00
1667651328.298,1667651361.186,32.88800001144409,2022-11-05T12:28:48.298000+00:00,2022-11-05T12:29:21.186000+00:00
1667651593.95,1667651609.008,15.057999849319458,2022-11-05T12:33:13.950000+00:00,2022-11-05T12:33:29.008000+00:00
1667651756.936,1667651784.872,27.935999870300293,2022-11-05T12:35:56.936000+00:00,2022-11-05T12:36:24.872000+00:00
1667651793.649,1667651847.394,53.74500012397766,2022-11-05T12:36:33.649000+00:00,2022-11-05T12:37:27.394000+00:00
1667651851.122,1667651913.085,61.96300005912781,2022-11-05T12:37:31.122000+00:00,2022-11-05T12:38:33.085000+00:00
1667651931.603,1667651949.259,17.6560001373291,2022-11-05T12:38:51.603000+00:00,2022-11-05T12:39:09.259000+00:00
1667651984.211,1667652037.46,53.24900007247925,2022-11-05T12:39:44.211000+00:00,2022-11-05T12:40:37.460000+00:00
1667652048.936,1667652082.293,33.35699987411499,2022-11-05T12:40:48.936000+00:00,2022-11-05T12:41:22.293000+00:00
1667652153.056,1667652199.958,46.901999950408936,2022-11-05T12:42:33.056000+00:00,2022-11-05T12:43:19.958000+00:00
1667652211.126,1667652229.503,18.377000093460083,2022-11-05T12:43:31.126000+00:00,2022-11-05T12:43:49.503000+00:00
1667652253.023,1667652276.632,23.608999967575077,2022-11-05T12:44:13.023000+00:00,2022-11-05T12:44:36.632000+00:00
1667652306.616,1667652345.728,39.11199998855591,2022-11-05T12:45:06.616000+00:00,2022-11-05T12:45:45.728000+00:00
1667652364.777,1667652396.394,31.617000102996823,2022-11-05T12:46:04.777000+00:00,2022-11-05T12:46:36.394000+00:00
1667652402.945,1667652442.698,39.75300002098084,2022-11-05T12:46:42.945000+00:00,2022-11-05T12:47:22.698000+00:00
1667652449.0,1667652462.0,13.0,2022-11-05T12:47:29+00:00,2022-11-05T12:47:42+00:00
1667653428.81,1667653441.81,13.0,2022-11-05T13:03:48.810000+00:00,2022-11-05T13:04:01.810000+00:00
1667653443.115,1667653476.57,33.454999923706055,2022-11-05T13:04:03.115000+00:00,2022-11-05T13:04:36.570000+00:00
1667653602.018,1667653622.939,20.921000003814697,2022-11-05T13:06:42.018000+00:00,2022-11-05T13:07:02.939000+00:00
1667653623.459,1667653657.772,34.312999963760376,2022-11-05T13:07:03.459000+00:00,2022-11-05T13:07:37.772000+00:00
1667653703.485,1667653732.661,29.17600011825561,2022-11-05T13:08:23.485000+00:00,2022-11-05T13:08:52.661000+00:00
1667653758.439,1667653786.581,28.142000198364254,2022-11-05T13:09:18.439000+00:00,2022-11-05T13:09:46.581000+00:00
1667653866.914,1667653884.607,17.693000078201294,2022-11-05T13:11:06.914000+00:00,2022-11-05T13:11:24.607000+00:00
1667653969.521,1667653987.184,17.663000106811523,2022-11-05T13:12:49.521000+00:00,2022-11-05T13:13:07.184000+00:00
1667653989.401,1667654011.953,22.552000045776367,2022-11-05T13:13:09.401000+00:00,2022-11-05T13:13:31.953000+00:00
1667654035.273,1667654123.395,88.12199997901917,2022-11-05T13:13:55.273000+00:00,2022-11-05T13:15:23.395000+00:00
1667654151.9,1667654336.566,184.66599988937375,2022-11-05T13:15:51.900000+00:00,2022-11-05T13:18:56.566000+00:00
1667654364.623,1667654454.352,89.72900009155273,2022-11-05T13:19:24.623000+00:00,2022-11-05T13:20:54.352000+00:00
1667654455.335,1667654487.7,32.36500000953674,2022-11-05T13:20:55.335000+00:00,2022-11-05T13:21:27.700000+00:00
1667654519.632,1667654589.689,70.0569999217987,2022-11-05T13:21:59.632000+00:00,2022-11-05T13:23:09.689000+00:00
1667654637.24,1667654731.276,94.03600001335144,2022-11-05T13:23:57.240000+00:00,2022-11-05T13:25:31.276000+00:00
1667654753.1,1667654789.477,36.37700009346008,2022-11-05T13:25:53.100000+00:00,2022-11-05T13:26:29.477000+00:00
1667654858.965,1667654986.558,127.59300017356873,2022-11-05T13:27:38.965000+00:00,2022-11-05T13:29:46.558000+00:00
1667655003.351,1667655027.529,24.17799997329712,2022-11-05T13:30:03.351000+00:00,2022-11-05T13:30:27.529000+00:00
1667655034.543,1667655194.014,159.47099995613098,2022-11-05T13:30:34.543000+00:00,2022-11-05T13:33:14.014000+00:00
1667655197.923,1667655269.979,72.05599999427795,2022-11-05T13:33:17.923000+00:00,2022-11-05T13:34:29.979000+00:00
1667655351.956,1667655406.847,54.89099979400635,2022-11-05T13:35:51.956000+00:00,2022-11-05T13:36:46.847000+00:00
1667655431.36,1667655494.223,62.86300015449524,2022-11-05T13:37:11.360000+00:00,2022-11-05T13:38:14.223000+00:00
1667655603.912,1667655662.961,59.04900002479553,2022-11-05T13:40:03.912000+00:00,2022-11-05T13:41:02.961000+00:00
1667655666.721,1667655706.57,39.848999977111816,2022-11-05T13:41:06.721000+00:00,2022-11-05T13:41:46.570000+00:00
1667655714.282,1667655743.482,29.20000004768372,2022-11-05T13:41:54.282000+00:00,2022-11-05T13:42:23.482000+00:00
1667655762.147,1667655802.195,40.0479998588562,2022-11-05T13:42:42.147000+00:00,2022-11-05T13:43:22.195000+00:00
1667655817.468,1667655856.028,38.56000018119812,2022-11-05T13:43:37.468000+00:00,2022-11-05T13:44:16.028000+00:00
1667655862.604,1667655914.159,51.55499982833862,2022-11-05T13:44:22.604000+00:00,2022-11-05T13:45:14.159000+00:00
1667655927.165,1667655956.582,29.41700005531311,2022-11-05T13:45:27.165000+00:00,2022-11-05T13:45:56.582000+00:00
1667655982.454,1667656022.943,40.48900008201599,2022-11-05T13:46:22.454000+00:00,2022-11-05T13:47:02.943000+00:00
1667656031.377,1667656051.511,20.13399982452393,2022-11-05T13:47:11.377000+00:00,2022-11-05T13:47:31.511000+00:00
1667656056.559,1667656129.719,73.16000008583069,2022-11-05T13:47:36.559000+00:00,2022-11-05T13:48:49.719000+00:00
1667656132.224,1667656149.92,17.69600009918213,2022-11-05T13:48:52.224000+00:00,2022-11-05T13:49:09.920000+00:00
1667656159.233,1667656307.979,148.7460000514984,2022-11-05T13:49:19.233000+00:00,2022-11-05T13:51:47.979000+00:00
1667656310.691,1667656362.0,51.30900001525879,2022-11-05T13:51:50.691000+00:00,2022-11-05T13:52:42+00:00


==> anc/GAME_mapping.csv <==
Game,dataset,internal_match_id,window_file
GAME 1,Metrica,Metrica Match 1,GAME_1_stoppage_windows.csv
GAME 2,Metrica,Metrica Match 2,GAME_2_stoppage_windows.csv
GAME 3,Metrica,Metrica Match 3,GAME_3_stoppage_windows.csv
GAME 4,Bundesliga,J03WMX,GAME_4_stoppage_windows.csv
GAME 5,Bundesliga,J03WOH,GAME_5_stoppage_windows.csv
GAME 6,Bundesliga,J03WN1,GAME_6_stoppage_windows.csv
GAME 7,Bundesliga,J03WOY,GAME_7_stoppage_windows.csv
GAME 8,Bundesliga,J03WPY,GAME_8_stoppage_windows.csv
GAME 9,Bundesliga,J03WQQ,GAME_9_stoppage_windows.csv
GAME 10,Bundesliga,J03WR9,GAME_10_stoppage_windows.csv


==> anc/README-stoppages.txt <==
Derived stoppage/exclusion windows for the 10-game football drift analysis.

NO RAW TRACKING, EVENT, OR MATCH-METADATA DATA ARE INCLUDED.

General exclusion rule
----------------------
For each identified stoppage/constrained-play marker with interval [t0,t1],
the analysis excludes the expanded window

    t0 - 3 s  through  t1 + 10 s.

The files in this package contain the MERGED exclusion windows actually used
to define the open-play samples.

File-specific marker definitions
--------------------------------
GAME 1 and GAME 2 (Metrica):
    Annotated restart/interruption events from the supplied Metrica event data.
    The CSVs give period-relative exclusion-window start and end times.

GAME 3 (Metrica):
    The event file was not used for this filtering step. Marker intervals were
    periods in which the public ball coordinate was missing or outside the pitch.
    The CSV gives both period-relative times and frame numbers for the merged
    expanded windows.

GAME 4–GAME 10 (Bundesliga/DFL):
    Event-derived stoppage/restart markers. Where available, the decision time
    defines t0; otherwise the event time is used. The event time defines t1,
    with minimum/maximum ordering before applying the -3 s/+10 s expansion.
    The supplied CSVs contain the merged exclusion windows in absolute UTC time.

These are derived analysis products intended for reproducibility. They contain
no proprietary/raw position or event records.


==> anc/README-video.txt <==
Supplementary Video 1. Typical 30 s sequence of ball and player positions from Game 1, including the frame shown in Fig. 2. The opposing teams are represented by red (Away) and blue (Home), and the ball is shown by the black-and-white marker. The enlarged player marker identifies the player closest to the ball in each frame. The frame used in Fig. 2 occurs at t=2723.44 s (≃45.4 min) in the first half, where the ball lies very close to the highlighted Home player.


